Bounded Personas Match Retrieval on Classification but Not Regression for a Frozen Agent

A personalized language agent must convert a user's interaction history into behavior on each new request at inference time. Two strategies dominate. Retrieval pulls a few of the user's most relevant past items into the prompt, which is accurate but pays a per-query selection and context cost that grows with the history. Distillation instead compresses the history once into a compact natural-language persona, which is bounded, query-independent, and interpretable, but is widely assumed to sacrifice accuracy. Whether, and on which tasks, a distilled persona can match retrieval has not been characterized cleanly. We introduce PersonaLink, a training-free method that distills a user's history into a bounded three-field persona and recursively refines it: each pass self-evaluates the frozen agent on a held-out slice of the user's own labeled history, rewrites the persona from its errors, and keeps the result only when it does not regress on that slice. Because every comparison shares one frozen 7B backbone and differs only in what is placed in context, the design isolates the effect of representation from that of the model. The result is a clear task-type asymmetry. On 200 users of LaMP-2 (15-way news categorization), PersonaLink reaches 0.745-0.755 accuracy, statistically indistinguishable from BM25 retrieval (0.760-0.765).

==> figures/fig_pareto.py <==
#!/usr/bin/env python3
"""
Quality-vs-context-cost Pareto for PersonaLink vs BM25 retrieval.
Self-contained: matplotlib + numpy only, Agg backend.
All numbers are exactly those reported in main.tex / the results tables.
Saves figures/fig_pareto.{pdf,png}.
"""
import os
os.environ.setdefault("MPLBACKEND", "Agg")
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

# ----- exact reported numbers -----
# Retrieval, growing per-query context (tokens) with k:
rag_tok = np.array([100, 300, 500, 1000, 2000], dtype=float)   # RAG-1,3,5,10,20
rag_acc = np.array([0.695, 0.760, 0.765, 0.785, 0.790])         # LaMP-2 accuracy
rag_mae = np.array([0.415, 0.290, 0.285, 0.290, 0.250])         # LaMP-3 MAE
rag_k   = [1, 3, 5, 10, 20]

# Bounded persona: constant ~250 tokens, x*-independent (built once).
per_tok = 250.0
per_acc = 0.745   # PersonaLink r=2
per_mae = 0.455
pag_acc = 0.745   # PAG (r=1)  -- same accuracy on LaMP-2
pag_mae = 0.450

# Oracle (full profile ~18.8k tokens) as a faint ceiling reference.
ora_tok = 18800.0
ora_acc = 0.715
ora_mae = 0.280

# NoPers floor (0 personalization tokens).
nop_tok = 1.0   # placed near left edge on log axis
nop_acc = 0.645
nop_mae = 0.500

C_RAG  = "#1f6fb4"   # blue
C_PER  = "#d4691e"   # orange
C_ORA  = "#555555"
C_NOP  = "#999999"

fig, axes = plt.subplots(1, 2, figsize=(11.0, 4.1))

# ---------- Panel (a): LaMP-2 accuracy (UP good) ----------
ax = axes[0]
ax.plot(rag_tok, rag_acc, "-o", color=C_RAG, lw=2.2, ms=7, zorder=3,
        label="BM25 RAG (grows with $k$)")
for x, y, k in zip(rag_tok, rag_acc, rag_k):
    ax.annotate(f"$k$={k}", (x, y), textcoords="offset points",
                xytext=(2, -13), fontsize=8, color=C_RAG)
# constant-cost persona: marker + a horizontal guide line
ax.plot([per_tok], [per_acc], "D", color=C_PER, ms=11, zorder=5,
        label="PersonaLink (constant $\\sim$250 tok.)")
ax.axhline(per_acc, color=C_PER, ls=(0, (4, 3)), lw=1.4, alpha=0.8, zorder=2)
ax.plot([nop_tok], [nop_acc], "s", color=C_NOP, ms=8, zorder=4, label="NoPers (floor)")
ax.plot([ora_tok], [ora_acc], "*", color=C_ORA, ms=15, zorder=4, label="Oracle (full profile)")
ax.set_xscale("log")
ax.set_xlim(0.6, 5e4)
ax.set_ylim(0.63, 0.81)
ax.set_xlabel("context tokens / query  (log scale)")
ax.set_ylabel("LaMP-2 accuracy  $\\uparrow$")
ax.set_title("(a) Classification: persona meets retrieval", fontsize=11)
ax.grid(True, which="both", axis="y", ls=":", alpha=0.45)
# annotate the small gap RAG-20 buys
ax.annotate("only $+0.045$ acc\nfor $8\\times$ context",
            xy=(2000, 0.790), xytext=(0.9, 0.665),
            fontsize=8.5, color="#333333",
            arrowprops=dict(arrowstyle="->", color="#777777", lw=1.0))
ax.legend(loc="lower right", fontsize=8.2, framealpha=0.92)

# ---------- Panel (b): LaMP-3 MAE (DOWN good) ----------
ax = axes[1]
ax.plot(rag_tok, rag_mae, "-o", color=C_RAG, lw=2.2, ms=7, zorder=3,
        label="BM25 RAG (grows with $k$)")
for x, y, k in zip(rag_tok, rag_mae, rag_k):
    ax.annotate(f"$k$={k}", (x, y), textcoords="offset points",
                xytext=(2, 6), fontsize=8, color=C_RAG)
ax.plot([per_tok], [per_mae], "D", color=C_PER, ms=11, zorder=5,
        label="PersonaLink (constant $\\sim$250 tok.)")
ax.axhline(per_mae, color=C_PER, ls=(0, (4, 3)), lw=1.4, alpha=0.8, zorder=2)
ax.plot([nop_tok], [nop_mae], "s", color=C_NOP, ms=8, zorder=4, label="NoPers (floor)")
ax.plot([ora_tok], [ora_mae], "*", color=C_ORA, ms=15, zorder=4, label="Oracle (full profile)")
ax.set_xscale("log")
ax.set_xlim(0.6, 5e4)
ax.set_ylim(0.23, 0.53)
ax.set_xlabel("context tokens / query  (log scale)")
ax.set_ylabel("LaMP-3 MAE  $\\downarrow$  (lower better)")
ax.set_title("(b) Regression: retrieval keeps winning, no plateau", fontsize=11)
ax.grid(True, which="both", axis="y", ls=":", alpha=0.45)
ax.annotate("$0.205$ MAE gap;\nretrieval still falling",
            xy=(2000, 0.250), xytext=(2.0, 0.300),
            fontsize=8.5, color="#333333",
            arrowprops=dict(arrowstyle="->", color="#777777", lw=1.0))
ax.legend(loc="upper right", fontsize=8.2, framealpha=0.92)

fig.suptitle("Quality vs. per-query context cost: a bounded persona is Pareto-efficient on "
             "classification, dominated on regression",
             fontsize=12, y=1.005)
fig.tight_layout(rect=[0, 0, 1, 0.97])
fig.savefig("figures/fig_pareto.pdf", bbox_inches="tight")
fig.savefig("figures/fig_pareto.png", dpi=150, bbox_inches="tight")
print("wrote figures/fig_pareto.pdf and .png")

